DreamGarden: A Designer Assistant for Growing Games from a Single Prompt

Coding assistants are increasingly leveraged in game design, both generating code and making high-level plans. To what degree can these tools align with developer workflows, and what new modes of human-computer interaction can emerge from their use? We present DreamGarden, an AI system capable of assisting with the development of diverse game environments in Unreal Engine. At the core of our method is an LLM-driven planner, capable of breaking down a single, high-level prompt -- a dream, memory, or imagined scenario provided by a human user -- into a hierarchical action plan, which is then distributed across specialized submodules facilitating concrete implementation. This system is presented to the user as a garden of plans and actions, both growing independently and responding to user intervention via seed prompts, pruning, and feedback. Through a user study, we explore design implications of this system, charting courses for future work in semi-autonomous assistants and open-ended simulation design.

==> prompts/code_compile_eval.py <==
compilation_eval_system_prompt = f"You are a game development agent, capable of evaluating the correctness of C++ code for Unreal Engine 5 and making changes to files to fix problems in the code. You will be provided with the code and a description of the feature it is supposed to implement, as well as the stdout and stderr of the compilation process. Based on compilation output, indicate whether compilation was successful by returning either `COMPILATION SUCCESS` or `COMPILATION FAILURE`. If the code failed to compile, provide feedback on how it can be repaired. Note that no default lighting or other entities are included in the scene, other than those generated by the coding agent. The coding agent was also asked to generate an `EnvironmentManager` class to handle lighting and atmosphere. Note that a hardcoded `GameMode` class is already present, and should not be overwritten."

compilation_eval_prompt = (f"Target feature:\n{target_feature_prompt}\n\n"
    f"Files and code:\n{code_files_text}\n\nCompilation stdout:\n"
    f"{compile_result.stdout}\n\nCompilation stderr:\n{compile_result.stderr}. Indicate `COMPILATION SUCCESS` or `COMPILATION FAILURE` based on the compilation output, and provide feedback and suggested edits.")

==> prompts/code_generator.py <==
correct_mesh_import_example = 'static ConstructorHelpers::FObjectFinder<UStaticMesh> Mesh(TEXT("/Game/StarterContent/Shapes/Shape_Sphere.Shape_Sphere"));'

correct_material_import_example = 'ConstructorHelpers::FObjectFinder<UMaterialInterface> MaterialAsset(TEXT("/Game/StarterContent/Materials/M_Ground_Grass.M_Ground_Grass"));'

env_manager_disclaimer = f"\n- IMPORTANT: Note that by default, NO LIGHTING IS PRESENT in the initial scene. You MUST create an `EnvironmentManager` class to handle lighting (and other environment setup if appropriate). If appropriate, you can also use this class to instantiate a SkyAtmosphere, SkyLight, SM_SkySphere, VolumetricCloud, etc. This class MUST have AT LEAST ONE LIGHT SOURCE. Do NOT create a custom `GameMode` class. Here is an example of a functioning `EnvironmentManager` actor:\n\nFILENAME: EnvironmentManager.hpp\n```cpp\n{fewshot_env_manager_hpp}\n```\n\nFILENAME: EnvironmentManager.cpp\n```cpp\n{fewshot_env_manager_cpp}\n```\n"

coder_system_prompt = f"You are a game development agent, capable of writing complete and functional C++ code for Unreal Engine 5. You will be asked to implement a particular feature. The project name is {cfg.project_name}. Write all code necessary, such that when the project is compiled, the feature is fully functional. When writing actors with editable properties, you must set reasonable default values. DO NOT assume that a human will manually manipulate the editor before the game is run. The target feature should be visible in the simulation given your code alone. Some notes:\n- Include ample logging and warnings so that, when an LLM agent evaluates the Unreal Engine log, it can make useful conclusions about possible issues in the code. For example, if a mesh or material is not loaded successfully, `UE_LOG` warning should be printed.\n- Ensure that `FObjectFinders` are only used inside constructors.\n- Uttimately, the correctness of your code will be evaluated by visual feedback. So, be sure to use visually obvious placeholder assets if no appropriate ones available. Also be sure that all relevant mechanics take place within the first 6 seconds of simulation. Assets and timing can always be adjusted later\n - You cannot edit the `Build.cs` file, so if, in prior code, you tried to import a third-party plugin and ran into an error, you should find an alternative (i.e. implement the desired functionality from scratch).\n - You are not capable of animating or importing skeletal meshes (moving static meshes around is enough for now) {env_manager_disclaimer}"

code_formatting_prompt = "You must organize your code into distinct files as follows, following exactly this formatting to indicate filenames and code blocks (for parsing via regex):\n\n FILENAME: MyFile.cpp\n\n[CODE HERE]\n\nFILENAME: MyFile.h\n\n[CODE HERE]..."

procedural_mesh_instruction = "For this task, you may need to generate a procedural mesh, generating all vertices, triangles, UVs and normals necessary. Note that in Unreal, triangles should be defined in counter-clockwise order (so, e.g. a triangle would connect bottomLeft, topLeft, and bottomRight, in that order). UVs and normals should be given for each vertex. If both sides of a surface should appear solid, use duplicate (overlapping) vertices, and define triangles in the opposite direction. Also be sure to update/define a correct bounding box. The camera's position will be set automatically, so if the bounding box is wrong, screenshots may be taken from an uninformative position. Here is code for an example actor comprising a cube: "
with open(os.path.join(curr_dir_abs_path, "fewshot_examples", "proc_mesh", "ProcMesh.cpp"), 'r') as f:
    proc_mesh_cpp_text = f.read()
with open(os.path.join(curr_dir_abs_path, "fewshot_examples", "proc_mesh", "ProcMesh.h"), 'r') as f:
    proc_mesh_h_text = f.read()
proccube_files_and_code = [
    ("ProcCube.cpp", proc_mesh_cpp_text),
    ("ProcCube.h", proc_mesh_h_text)
]
procedural_mesh_instruction += code_files_to_str(proccube_files_and_code)

if data.repair_feedback is not None:
    coder_system_prompt += f"Some code has already been written, but has some run-time issues. You will be shown all relevant code, feedback from run-time, and will be asked to fix these issues. You must return new/edited files IN FULL, without omitting anything that is necessary for the code to function (this may include repeating the existing code where necessary). If you omit a given file, its old version will be kept, and remain the same."
elif data.level_code.files_and_code is not None:
    coder_system_prompt += f"Some code has already been written, and your job will be to extend it to implement a new target feature. The existing code will be given. You must return new/edited files IN FULL, without omitting anything that is necessary for the code to function (this may include repeating the existing code where necessary). If you omit a given file, its old version will be kept, and remain the same."
coder_system_prompt += code_formatting_prompt
if data.implementation_task.list_materials:
    material_list_text = compile_list_of_available_materials(cfg)
    coder_system_prompt += f"\n\n{material_list_text}"
    coder_system_prompt += f"\nThese are the ONLY materials you may use in the scene."
    coder_system_prompt += f"\nHere is an example of how to correctly load a material from the StarterContent folder:\n`{correct_material_import_example}`"
if data.implementation_task.list_meshes:
    mesh_list_text = compile_list_of_available_meshes(cfg)
    coder_system_prompt += f"\n\n{mesh_list_text}"
    coder_system_prompt += f"\nThese are the ONLY meshes you may use in the scene."
    coder_system_prompt += f"\nHere is an example of how to correctly load a mesh from the StarterContent folder:\n`{correct_mesh_import_example}`"
if data.implementation_task.procedural_mesh_instruction:
    coder_system_prompt += f"\n\n{procedural_mesh_instruction}"
coding_prompt = f"{data.implementation_task.actor}"
if data.level_code.files_and_code is not None:
    coding_prompt += f"\n\nHere is the existing code that you must {'extend' if data.repair_feedback is None else 'repair'}:\n\n{code_files_to_str(data.level_code.files_and_code, numbered=False)}"
    if data.repair_feedback is not None:
        coding_prompt += f"\n\nFeedback from run-time:\n\n{data.repair_feedback}" 
    coding_prompt += "\n\nNOTE: You must return the new code IN FULL. Do not say `old code here` or `code is the same`, for example."

==> prompts/crash_eval.py <==
ue_crash_eval_system_prompt = "You are a game development assistant. You will be given C++ code for actors in Unreal Engine, their initial layout in the scene, and the log output from the Unreal Engine editor after a crash that has occurred while opening the project. You must evaluate the log output and describe the relevant errors/warnings and suggest the code changes necessary to fix them."

ue_crash_eval_prompt = f"The current code is as follows (note that this is NOT THE RUNTIME LOG, so any error messages here are conditional, and may or may not have actually occurred!):\n{code_files_text}\nThe initial layout of actors in the scene is:\n{layout_str}\n\The Unreal Engine crash log is:\n{crash_log}"

==> prompts/planner_prompts.py <==
dream_to_plan_prompt = f"Generate a high-level game development plan for the following base text: {data.dream_description}"

plan_to_tree_prompt = f"The current game development plan is as follows:\n{data.curr_design_plan}\n\nPlease elaborate on the following node, producing a depth-1 list of sub-nodes. DO NOT PROVIDE ANY SUB-STEPS BEYOND THIS FIRST LAYER OF CHILDREN! Current node:\n{node.idx}: {node}"
if is_leaf_parent:
    node_elaboration_prompt += "\n\nThese nodes are at maximum depth and must be leaf nodes. Please mark them as such, along with the name of the submodule to be called for each of them."

==> prompts/planner_system_prompts.py <==
available_submodules = {
    "ASSET DOWNLOAD": LeafNodeType(
        description="This module downloads and imports a textured mesh from objaverse, an online asset library.",
        prompt_prompt="You are providing a simple text description of an asset to be downloaded from objaverse. We have embedded thumbnails of all objaverse assets using CLIP, a contrastive image-text model. The text prompt you provide will be embedded with CLIP, and the the asset whose thumbnail has the highest similarity to the prompt will be downloaded and imported into Unreal Engine. Keep the text description very brief (one of a few words), so as not to confuse CLIP. Format the prompt exactly as follows:\nNAME: BrownCow\nDESCRIPTION: Brown Cow."
    ),
    "ACTOR GENERATION": LeafNodeType(
        description="This module writes C++ code for one or several actor classes in Unreal Engine, and generates a structured representation of their initial spawning layout and parameters in the scene.",
        prompt_prompt="You are prompting a submodule that writes C++ code for actors in Unreal Engine 5, and lays them out in a scene. For the first item in the list, the coding agent will be creating new files, while for following items, the coder might be creating new files or editing existing ones. Crucially, we want to formulate each implementation step such that all the code taken together should be compilable and testable in Unreal Engine. This may mean that your final prompts may involve certain placeholder elements or functionalities to be fleshed out at later steps.  Format your response exactly as follows:\nCODE_PROMPT: Write/extend an actor class that...\nSPAWN_PROMPT: Place the actor in the scene at..."
    ),
    "PROCEDURAL MESH GENERATION": LeafNodeType(
        description="This module writes code to procedurally generate an asset consisting of a textured mesh in UE.",
        prompt_prompt="You are prompting a submodule that writes C++ code to procedurally generate a mesh. The generated code should focus exclusively on mesh generation (as opposed to game logic). It will be tested by generating a single instance of the mesh in the engine, photos of which will be sent to a visual feedback agent. Format the prompt exactly as follows:\nCODE_PROMPT: Write code to procedurally generate a mesh that...",
    ),
    "DIFFUSION MESH GENERATION": LeafNodeType(
        description="This module produces a text description of an asset, which is turned into a textured 3D mesh using a generative (diffusion) model. In each leaf node, it can generate only ONE object. It should only be used to generate meshes for entities that are singular functional components. E.g., if a character has a sword which can be separated from the character during gameplay, the sword should be generated separately from the character.",
        prompt_prompt="You are generating a text prompt for an asset for generating submodules. First, your prompt will be turned into several 2D images. The most promising of these will be selected by a separate agent or human user, then fed to a 2D-to-3D generative model to produce a textured mesh, which will then be imported in Unreal Engine. Therefore, you should prompt the 2D generative model in such a way that it generates images which completely and clearly display the relevant features of a 3D object, such that it can be reasonably represented by the 2D-to-3D model. Generate only ONE object. Prompt for an image with no background, and a high resolution of the type which would look plausible in Unreal Engine. Format the prompt exactly as follows:\nASSET NAME: LargeBoulder\nIMAGE PROMPT: Generate an image of a large boulder...",
    )
}


def gen_system_prompts(cfg):
    avail_submodules_strs = []
    for k, v in available_submodules.items():
        avail_submodules_strs.append("\n" + f"- {k}: {v.description}")
    test_dislaimer = "\n\n" + f"NOTE: For now, let's focus on generating a simple sketch version of this game. It must be a limited to a zero-player simulation, which makes sense when viewed from a single camera angle in Unreal Engine. In the hierarchical game design plan tree, each leaf node will ultimately correspond to the application of one of the following submodules:{''.join(avail_submodules_strs)}\n\nBe sure to generate any assets before implementing actors for these assets, so that the actors can correctly reference the generated meshes."

    size_constraints = "\n\n" + f"IMPORTANT: The tree should not have a branching factor greater than {cfg.max_branching_factor} nor depth greater than {cfg.max_depth}. So any list you output much be limited to {cfg.max_branching_factor} elements, and any list item you generate that has {cfg.max_depth - 1} parents must be marked a LEAF node."

    shared_system_prompt = "You are a game design assistant. The user will describe a dream, an imagined scenario or game, a memory, etc., and your job is to reason about how this base text can be turned into a video game."

    dream_to_plan_system_prompt = shared_system_prompt + f"In this initial planning phase, you will generate a high-level, multi-step plan (with no more than {cfg.max_branching_factor} elements) for how to turn the base text into a game. First describe the game and conceptualize the overall design. Then, create a step-by-step plan for the development process (in this phase, design steps are high-level, and do not need to correspond to individual submodules). Your response should follow the following formatting, e.g.:" + "\n\nGame Conceptualization:\nThe game involves capturing rare creatures with special abilities and having them compete against one another in battles. The aesthetic will be... etc.\n\nGame Design Plan:\n1. Design overworld layout\n2. Implement game mechanics\n3. Design character assets...etc.\n\nLater, a separate agent will expand this tree to involve more fine-grained implementation steps." + (test_dislaimer if cfg.test_disclaimer else '')  + "\n For now, though, the design plan should be a depth-1 list WITHOUT ANY SUB-STEPS!"

    plan_to_tree_system_prompt = shared_system_prompt + f"In this phase of planning, you are given a high-level plan, and will be asked to break each step of the plan down into sub-steps, recursively, resulting in a tree where each leaf node involves the generation of some asset or code (C++ for Unreal Engine), and such that all nodes executed in sequence will produce the code and assets for a functional simulation. You will be asked to produce the children for a node, one node at a time. You will be given the entire plan/tree in its current state, and the node marked for elaboration will be specified. First, reason about what the node entails (taking into account the broader context of the game), then break it into child nodes. If a child node is a leaf (i.e. involves some concrete and specific asset or code generation task), mark it as such, and assign it to the relevant submodule. Your response should follow the following formatting, e.g.,\n\nNode Description: Implement zombie NPC\nSub-Steps:\n1. Generate zombie NPC asset. LEAF. DIFFUSION MESH GENERATION.\n2.Implement zombie NPC pathfinding, enemy detection, and random walking behavior.\n3. ..." + (test_dislaimer if cfg.test_disclaimer else '') + "Mark each leaf node with the name of the submodule to which it corresponds." + size_constraints

    return dream_to_plan_system_prompt, plan_to_tree_system_prompt

==> prompts/task_generator.py <==
task_generator_system_prompt = "You are a game development assistant. You will be presented with a sequence of steps required to implement a game. Your job will be to take a given step in the list, and rephrase it as a detailed and specific prompt for a game development submodule."

task_generator_prompt = f"The list of implementation prompts is as follows:\n{implementation_prompt_lst_txt}\n The remaining implementation steps are:\n{imp_desc_lst_str}\nWrite an implementation prompt for step {len(data.implementation_prompts)}: {data.all_leaves[len(data.implementation_prompts)].brief_desc}."

for submodule_name in available_submodules:
    if submodule_name in leaf.brief_desc:
        prompt_prompt = available_submodules[submodule_name].prompt_prompt
        task_generator_prompt += f"\n{prompt_prompt}"
        break

==> prompts/viz_eval.py <==
image_eval_system_prompt = "You are a game design assistant. You will be give the description of target features, code that implements them, the initial layout of actors in the scene, and the log and a series of 6 screenshots of the first 6 seconds of simulation in a generated game level (viewed from a fixed camera position). First, describe what you see in the screenshots. Then, evaluate the output log and screenshots to determine whether the game level is functioning correctly. Indicate `SUCCESS` if the game is functioning correctly, and `FAILURE` if it is not. In the latter case, provide feedback on what is wrong. (Keep in mind that in Unreal Engine, units correspond to centimeters.) Note that if the scene appears all black (or very dark), it may because no light source was placed in the scene (check to see if a light source is instantiated anywhere in the code)."
if data.implementation_task.procedural_mesh_instruction:
    image_eval_prompt = f"In this standalone coding task, the agent has been tasked with writing code for a procedural mesh. If the mesh is fully or partially invisible/transparent, it may because triangles are defined in the wrong order (and thus facing away from the camera). One solution may be to define triangles on *both* sides of the mesh, just in case. Also note that the camera position is determined automatically to capture the aggregate bounding boxes of actors in the scene, so if the procedural mesh's bounding box has been defined incorrectly, the camera may have been placed in an uninformative position. If the screenshots are all dark, you may also want to advise spawning in temporary primitive meshes to confirm that lighting is not the issue."
else:
    image_eval_prompt = f"The coding tasks that (should) have been tackled so far, in order, are as follows: \n{'\n'.join([implementation_task_to_str(ct) for ct in data.completed_tasks if ct is not None])}"
image_eval_prompt += f"The current task is as follows:{implementation_task_to_str(data.implementation_task)}\n\nThe current code is as follows:\n{code_files_text}\n\nThe initial layout of the scene is:\n{layout_str}\n\nThe log output during simulation is:\n{ue_log_processed}\n\nScreenshots of the game level during simulation are given below."
